Full rotational dynamics of plastic microfibers in turbulence

The motion, settling, and dispersion of microplastics in the ocean are determined by their rotational dynamics. We present experiments on elongated, large aspect ratio, and mildly curved plastic fibers slightly longer than the Kolmogorov length scale. Exploiting their uniquely identifiable three dimensional orientation, we perform original optical Lagrangian investigations and provide a set of homogeneous data on their rotation rates around their longitudinal axis -- spinning rate -- and transversal axes -- tumbling rates -- which we explain in the context of the general features of turbulence.

==> anc/data/Fig3.txt <==
omega_t^2 / < omega_t^2 >	pdf
0.865	0.849987362498489
2.595	0.0897812063868834
4.325	0.0286852969080246
6.055	0.0127950123994037
7.785	0.00652754425872812
9.515	0.00434803312856918
11.245	0.00257878291702839
12.975	0.00189379370469273
14.705	0.00105495664787525
16.435	0.000637369641424631
18.165	0.000461543533445422
19.895	0.000300369601131148
21.625	8.42500100733708e-05
23.355	0.000139195668816873
25.085	0.000113554361403239
26.815	0.000172163064062975
28.545	7.32608783246702e-05
30.275	4.39565269948021e-05
32.005	4.76195709110356e-05
33.735	1.4652175664934e-05
35.465	1.4652175664934e-05
37.195	7.32608783246702e-06
38.925	1.09891317487005e-05
40.655	1.83152195811676e-05
42.385	5.12826148272692e-05
44.115	3.66304391623351e-05
45.845	4.02934830785686e-05
47.575	2.93043513298681e-05
49.305	1.4652175664934e-05
51.035	7.32608783246702e-06
52.765	1.09891317487005e-05
54.495	0
56.225	3.66304391623351e-06


==> anc/data/Fig4.txt <==
y^+	< omega_t^2 > tau^2	< omega_s^2 > tau^2	R
10.2208755141124	0.0011981930138863	0.00248778778328188	2.07628299818977
15.8498555614253	0.00108969831768875	0.00263239185886613	2.4157070045308
24.5789043190259	0.00121813806922345	0.00346593520855568	2.84527287679728
38.1153339336492	0.0015025829264498	0.00374662384070608	2.49345561882454
59.1067307971507	0.00157662089916543	0.00320177334304283	2.03078200012295
91.6587962106925	0.00131998044012459	0.00228592169839328	1.73178452415364
142.138379326475	0.000923316026273821	0.00168828342569125	1.82850007760027
220.418767350122	0.000560654097473189	0.00118112057321295	2.10668320901629
672.516128292716	0.000113804506193722	0.000255791847811922	2.24764252635572
724.715392192607	0.000107930335312763	0.000235215845049488	2.17933025379634
780.966251343616	0.000114893920990563	0.000220046643561013	1.9152157195426


==> anc/data/Fig5a.txt <==
e_1x	pdf y^+<100	pdf y^+>640
0.025	0.317175149590012	0.62549731422765
0.075	0.367880623476398	0.782786370339022
0.125	0.444648001772918	0.832982504090558
0.175	0.500790426239196	0.898754721500358
0.225	0.511546132821159	0.923647066516493
0.275	0.526852330649331	0.995179495996137
0.325	0.545054295634187	0.969008736566545
0.375	0.574543842801211	1.00173320666744
0.425	0.645106005761985	1.003849202938
0.475	0.653675112654209	0.990653615084118
0.525	0.662126024968604	0.973020312829475
0.575	0.687656053778532	0.948612883625347
0.625	0.725891999704513	0.902913241948744
0.675	0.799645416266528	0.818008891592661
0.725	0.887818571323044	0.844502928230259
0.775	1.05134076974219	0.995826050412141
0.825	1.29919479943857	1.11308751040548
0.875	1.54870355322449	1.16716297065304
0.925	2.0132082440718		1.22683700436645
0.975	3.41913274728523	1.29094875248061


==> anc/data/Fig5b.txt <==
e2y_e2z	pdf_e2y_below_100	pdf_e2z_below_100	pdf_e2y_above_640	pdf_e2z_above_640
0.025	0.796170742902105	1.54243000458986	0.589907432510372	1.76359472499763
0.075	0.734037112320504	1.49110222280506	0.565691030747336	1.64739126313957
0.125	0.711454986558258	1.41042554586584	0.576109373496118	1.52858688919894
0.175	0.709304307914235	1.30415054750508	0.608407705459197	1.43430749981081
0.225	0.718405350468822	1.2395777326077		.600149442236608	1.32371730583714
0.275	0.709619041374336	1.18153563700741	0.625644258413105	1.19741877843829
0.325	0.704898039472822	1.10421611697594	0.649493299712504	1.10626930020036
0.375	0.724988525342601	1.02545406858567	0.687302038630157	1.01281279825078
0.425	0.7354796406793		0.938692544751164	0.714604268287755	0.939752149242393
0.475	0.73023408301095	0.89166612025441	0.76089168670618	0.87681595461188
0.525	0.733932201167136	0.854029243984		0.820800831116312	0.842004877077515
0.575	0.751321224837715	0.847393613533538	0.860828427234341	0.806179884663508
0.625	0.808524031211069	0.809494459379714	0.892450815944327	0.769605476903681
0.675	0.847314930168513	0.793390597337879	0.905264348916029	0.738409226331516
0.725	0.911468100452431	0.770047865713725	0.971859453764381	0.710386970165188
0.775	1.06720870762573	0.76144515113763	1.08428645005624	0.705229229255705
0.825	1.28314208904334	0.742482460166546	1.32110169933603	0.708770584125178
0.875	1.56700544226608	0.756960199331192	1.58732048012543	0.686288123750516
0.925	1.99727231001246	0.753471903481738	2.04926891594131	0.611890282654487
0.975	2.7582191331716		0.782033964985904	3.12861804136626	0.590568681344922


==> anc/data/Fig5c.txt <==
y^+	omega_tumbl_2_squared	omega_tumbl_3_squared	omega_z_squared	omega_y_squared	omega_z	omega_y
10.2208755141124	0.000640599105768497	0.000557593908117799	0.000773143070220729	0.000576601239362006	0.0145550785962066	0.0156283968472243
15.8498555614253	0.000446432875670665	0.000643265442018082	0.000732203347598902	0.000801175807350122	0.0157371469182368	0.0168144190622551
24.5789043190259	0.00057696460755025	0.000641173461673199	0.000903928521161818	0.000899085695972447	0.01989257104611	0.0206782077685699
38.1153339336492	0.000742212030271486	0.000760370896178316	0.0012011788047527	0.00125091761825623	0.0240175981442758	0.0246509457699262
59.1067307971508	0.000815063412002173	0.000761557487163261	0.00112896798141509	0.00142718900492505	0.0240429292316135	0.0272343679011545
91.6587962106925	0.000704667482720759	0.000615312957403833	0.00100464528045989	0.00128221918942319	0.0223079343618791	0.0255992284629724
142.138379326475	0.000478666232989127	0.000444649793284694	0.000764264677357918	0.00101583095258981	0.0189537491433634	0.0222914352391144
220.418767350122	0.000306376526281558	0.000254277571191631	0.000473995402495152	0.000702566460859731	0.0147216946856849	0.0180156946171061
672.516128292716	6.30277364939998e-05	5.07767696997219e-05	0.000106071950504525	0.000161684924640053	0.00694872689864828	0.00868801851466179
724.715392192607	5.88347752635005e-05	4.90955600492626e-05	0.000105669819953752	0.000148786992757202	0.00686158305753588	0.00830344711800434
780.966251343616	6.13985162375581e-05	5.34954047530052e-05	0.000107821415054337	0.000153988719210888	0.00689361560034993	0.00847794768526153


==> anc/data/FigS1.txt <==
k_over_k_0	pdf
0.201	0.0480074450987204
0.243	0.102298267012395
0.285	0.130538558900631
0.327	0.144817751154299
0.369	0.147786696009169
0.411	0.139538716860051
0.453	0.109992222698074
0.495	0.0826519184171333
0.537	0.0579348767336757
0.579	0.0364335471158517


==> anc/data/FigS2.txt <==
nr_traj_y_60	omega_t_squared_y_60	omega_s_squared_y_60
0	0.00224953568805094	0.000428478197848746
31	0.001280017491526	0.00338092766818971
70	0.00126982882013521	0.00421870983472712
98	0.0013115189670628	0.00358813637982202
125	0.00156122185158856	0.0035575698380562
144	0.00150673116983429	0.0033453844789274
166	0.00150394079588466	0.00322659020633223
191	0.00148478068603439	0.00329997611982446
223	0.00159201095472586	0.00345604174817799
259	0.00154335381605103	0.00335955001681084
289	0.00150412721342104	0.00351357914006843
316	0.00156814275199183	0.00342227564662901
342	0.00155508004158022	0.00341874919059906
371	0.00155818810666963	0.00345330021534811
402	0.00159591767833165	0.00355263001813225
438	0.00157706898561412	0.00346573643230815
477	0.00157675470648989	0.00338502543525392
507	0.00154188535093491	0.00332158610495674
531	0.00155950655694484	0.00331865361798229
562	0.00157653380396494	0.00334087464943513
596	0.00157460788585963	0.00332471871495
627	0.00155968426097253	0.00327871817638653
647	0.00154867352269629	0.00322456478650753
670	0.00156746281614132	0.00321070839554717
700	0.00159563313064747	0.00323266814879414
730	0.00160174360642803	0.00323769714090506
755	0.00159817093087068	0.00325973414382747
786	0.00158741298967992	0.00321074513427267
819	0.00157258764167044	0.00322046186726684
840	0.00157662089916543	0.00320177334304283


nr_traj_y_220	omega_t_squared_y_220	omega_s_squared_y_220
21	0.000495494974871738	0.000443632280057699
177	0.000591395064631642	0.00104343002976653
308	0.0005665375560847	0.00100403385035852
436	0.000533941296280531	0.00105007033715549
591	0.000552287233106532	0.00117096068658275
748	0.000543363202169242	0.00123868962832229
900	0.000552992056424281	0.00128278533736106
1025	0.000554823333056378	0.00126480844844314
1172	0.00053882423883136	0.00123580027240645
1296	0.000544647435945076	0.00123269302824055
1426	0.000546777946141798	0.00123618539058697
1563	0.000540192185883647	0.00120831160475857
1701	0.000551379471714988	0.00122380004939528
1844	0.000547214236048663	0.00119250495275692
1991	0.000549258912125768	0.00115881027510909
2122	0.000556687952270231	0.00115455600668294
2237	0.000555245250725763	0.0011731874551464
2403	0.000551006103377525	0.0011960232069888
2539	0.000550153384570362	0.00119855302932563
2666	0.000543113145894443	0.00119048029007014
2827	0.000540453243049045	0.0011940864168087
2952	0.000539727772427024	0.00118107460478258
3080	0.000551703091244719	0.00119340518518554
3220	0.000553207481161276	0.00118513032403577
3379	0.000552787651082895	0.00118191663915691
3524	0.000553736021162018	0.00120057331621327
3665	0.000561846151177072	0.00120793557443886
3804	0.000561841763430727	0.00120543000182935
3918	0.000563181462156722	0.00119235024008507
4053	0.000560654097473189	0.00118112057321295



nr_traj_y_720	omega_t_squared_y_720	omega_s_squared_y_720
20	6.40523191599001e-05	0.000218902768764462
206	9.66701872033079e-05	0.000233806480181074
395	9.94068783546373e-05	0.000204643629492223
600	9.69950719821795e-05	0.000232114988325238
835	9.3402948111327e-05	0.000230824161870247
1045	9.59212734045226e-05	0.000217901487526842
1238	9.17751121600179e-05	0.000205022251083509
1452	9.48357462636354e-05	0.000211937911850613
1666	9.5003835059593e-05	0.000209111873819393
1882	9.78415836093389e-05	0.000208967423975164
2106	9.92387827463588e-05	0.000210886909189646
2343	9.96963937232508e-05	0.000211422099800211
2530	0.000100675395298982	0.000216945379014766
2721	9.98635882258486e-05	0.000218818012580513
2942	0.000101875033989332	0.000220511809257526
3131	0.000101754561426617	0.00022738483056726
3329	0.000100267542718545	0.000226580534792452
3528	0.000101501008649485	0.000229293725574015
3722	0.000103787774991529	0.000229407882208644
3939	0.000101507089727331	0.000228799987805625
4140	0.000100836869488143	0.000226698659215022
4321	0.000103472499016153	0.000230969077860958
4529	0.000105036438059823	0.000228980415629457
4727	0.000105247393960916	0.000228714256522002
4927	0.000104318946539006	0.000227265163508723
5127	0.000105060298506074	0.000229260988015694
5338	0.000105109001891832	0.000230566057348767
5511	0.000105599437099266	0.000230912174738175
5714	0.00010858193897111	0.00023365628507053
5894	0.000107930335312763	0.000235215845049488


==> anc/data/FigS3.txt <==
omega_t^2 / < omega_t^2 >	pdf_100_percent	pdf_50_percent	pdf_10_percent
0.865	0.849987362498489	0.848818297703996	0.8503663003663
2.595	0.0897812063868834	0.0904994944980879	0.0901465201465202
4.325	0.0286852969080246	0.028879544022623	0.0271794871794872
6.055	0.0127950123994037	0.012908614045627	0.012967032967033
7.785	0.00652754425872812	0.00643965479347683	0.00717948717948718
9.515	0.00434803312856918	0.0043370598836613	0.00399267399267399
11.245	0.00257878291702839	0.00275461911529839	0.00223443223443223
12.975	0.00189379370469273	0.00192676815777521	0.00197802197802198
14.705	0.00105495664787525	0.00113554777359375	0.00124542124542125
16.435	0.000637369641424631	0.000622719746809477	0.000842490842490842
18.165	0.000461543533445422	0.000424914650764114	0.000476190476190476
19.895	0.000300369601131148	0.000300370701402218	0.000549450549450549
21.625	8.42500100733708e-05	9.52394906885083e-05	0.00010989010989011
23.355	0.000139195668816873	9.52394906885083e-05	0.000183150183150183
25.085	0.000113554361403239	0.000124543949361895	7.32600732600733e-05
26.815	0.000172163064062975	0.00020513121071371	0.000183150183150183
28.545	7.32608783246702e-05	6.59350320151211e-05	3.66300366300366e-05
30.275	4.39565269948021e-05	3.66305733417339e-05	3.66300366300366e-05
32.005	4.76195709110356e-05	2.93044586733872e-05	7.32600732600733e-05
33.735	1.4652175664934e-05	0	0
35.465	1.4652175664934e-05	7.32611466834679e-06	0
37.195	7.32608783246702e-06	7.32611466834679e-06	0
38.925	1.09891317487005e-05	1.46522293366936e-05	3.66300366300366e-05
40.655	1.83152195811676e-05	2.93044586733872e-05	0
42.385	5.12826148272692e-05	5.86089173467743e-05	3.66300366300366e-05
44.115	3.66304391623351e-05	3.66305733417339e-05	0
45.845	4.02934830785686e-05	6.59350320151211e-05	0
47.575	2.93043513298681e-05	2.93044586733872e-05	0
49.305	1.4652175664934e-05	7.32611466834679e-06	0
51.035	7.32608783246702e-06	1.46522293366936e-05	3.66300366300366e-05
52.765	1.09891317487005e-05	1.46522293366936e-05	0
54.495	0	0	0
56.225	3.66304391623351e-06	0	0


==> anc/data/FigS4a.txt <==
k_over_k_0	omega_t_squared	omega_s_squared
0.27	0.000117893218663667	0.000232894102726591
0.41	0.000108518503307554	0.000223873968411077
0.55	0.000107260071683468	0.000277259640569937


==> anc/data/FigS4b.txt <==
k_over_k_0	omega_t_squared	omega_s_squared
0.27	0.001070359210011	0.00175879663792478
0.41	0.000896859387207233	0.0019221150762334
0.55	0.000825720110321721	0.00215573100456744


==> anc/data/FigS5a.txt <==
e1x	pdf_low_curv	pdf_med_curv	pdf_high_curv
0.025	0.354027679110337	0.320351281050192	0.342489964886923
0.075	0.405839213319303	0.391844681854366	0.402504261486375
0.125	0.481687026285006	0.461107082917133	0.492368600897072
0.175	0.575909239011414	0.531282165692294	0.586003472031295
0.225	0.568110801903675	0.536961074124968	0.535886821206101
0.275	0.590437834171042	0.57671343315367	0.578305303095763
0.325	0.623874968619302	0.584116295931974	0.591187953151143
0.375	0.696197460700684	0.607237565979282	0.63486327894865
0.425	0.786894352542771	0.695767692081471	0.736039213529924
0.475	0.800247840740961	0.72406082516568	0.772959003322784
0.525	0.801529775607984	0.731565097023136	0.765575045364209
0.575	0.821720249763642	0.751745503774952	0.774372952719103
0.625	0.889342313999262	0.768883638152123	0.840828574346244
0.675	0.992538070794852	0.807621906389278	0.924094483240771
0.725	1.01860407975772	0.881650534172328	0.969026652946124
0.775	1.03334633072851	1.10099837238428	1.05072150695584
0.825	1.16495831040984	1.36070702409987	1.29533475251958
0.875	1.36023972182013	1.56808859097155	1.53837694319851
0.925	1.6197247044873		1.91287946009806	1.91872933080917
0.975	2.43781280546105	3.24214966965994	3.02066722700959


==> anc/data/FigS5b.txt <==
e1x	pdf_low_curv	pdf_med_curv	pdf_high_curv
0.025	0.613790550823624	0.607551141407495	0.571739512324705
0.07	0.78049467783544	0.767232212827163	0.688795293774877
0.125	0.826050930414333	0.807401779123748	0.734726405676262
0.175	0.90385662639959	0.875210955257432	0.81781944331378
0.225	0.933891995674731	0.879134695948036	0.817476673821983
0.275	1.00984144769138	0.945599828309246	0.906253972198537
0.325	0.977234174122393	0.952731931553486	0.89877017162754
0.375	1.03770747160562	0.976231019446361	0.924220806393793
0.425	1.03632087972545	0.999773463589962	0.935417943125971
0.475	1.03690235373972	0.978724003863045	0.957383754725581
0.525	1.02585434746874	0.984230247705099	0.973265407845707
0.575	1.02983520802792	0.982604388302916	0.978235565476827
0.625	1.02077763203653	0.942001259499083	1.00651404855044
0.675	0.958336268658885	0.88687378670242	0.96152555275151
0.725	0.941070963312348	0.914535074664886	0.967266941739187
0.775	0.98327255811665	1.04479892996773	1.04176217795735
0.825	0.997943594784177	1.13589041274067	1.15179118482559
0.875	1.014291960339		1.1682992101575		1.27136060921564
0.925	1.06004949238437	1.19023747302428	1.33365896435054
0.975	1.12823850274915	1.29015195281973	1.43668976076118


==> anc/data/FigS5c.txt <==
e2y	pdf_low_curv	pdf_med_curv	pdf_high_curv
0.025	0.869151839843604	0.936208618757637	1.12754609082268
0.075	0.610735136232287	0.690595829044574	0.755834505078435
0.125	0.554543657894315	0.637356062488274	0.638005388718255
0.175	0.518222169995246	0.614031974282658	0.637219861275854
0.225	0.550804681198823	0.625085563910537	0.64806013998099
0.275	0.531682486099018	0.614741837836741	0.642875658861142
0.325	0.537878504622978	0.650944879095026	0.652459093658437
0.375	0.598129443373198	0.706517054471887	0.68733651210105
0.425	0.602188903785447	0.691508510756968	0.672568596183908
0.475	0.59642019688383	0.702257873147383	0.681052292561841
0.525	0.668742688965211	0.751745503774952	0.758819509359559
0.575	0.715533311611659	0.773142819476627	0.793225611336731
0.625	0.777813980568005	0.837740402898273	0.816948540097249
0.675	0.884000918719987	0.940772027319605	0.929121858872139
0.725	0.97437732684532	1.02240633603927	1.04365175997424
0.775	1.14957509200553	1.17228895503014	1.1687077288045
0.825	1.40222308871523	1.42347924409672	1.36776038270897
0.875	1.77131350251313	1.65590885351966	1.56005750060879
0.925	2.19670222255457	1.95476140978902	1.85400186955531
0.975	3.48996084757261	2.59850624426405	2.56474709943992


==> anc/data/FigS5d.txt <==
e2y	pdf_low_curv	pdf_med_curv	pdf_high_curv
0.025	0.54497533767426	0.564194890682633	0.501614587127006
0.075	0.51965885366871	0.533433630793343	0.468794408287024
0.125	0.524355374553131	0.533823837049867	0.477734979198176
0.175	0.55714156320343	0.573624875215291	0.511783415383781
0.225	0.539004046835496	0.56532215320148	0.494587812545078
0.275	0.567272629682682	0.589601653607402	0.51763906086872
0.325	0.595675398840854	0.61730629782059	0.536405690544847
0.375	0.638033544341308	0.660055561035304	0.577623721933963
0.425	0.68804030956782	0.695716077256503	0.63392361096234
0.475	0.730912835927043	0.748914196895909	0.678969235009905
0.525	0.838932816268748	0.803109510301986	0.783371109387742
0.575	0.899271927440988	0.849175526697153	0.838471305194814
0.625	0.954556687566186	0.874322152117575	0.896227964563349
0.675	0.993694361603034	0.885464708553862	0.938845638043985
0.725	1.08986121780787	0.978138694478258	1.07432527967848
0.775	1.1738171197132		1.1205206218587		1.23345601624727
0.825	1.36852145695023	1.38835386071154	1.53632142637811
0.875	1.55783597736277	1.63873620864762	1.74638199660373
0.925	1.97298605916051	2.1216598073465		2.18407007350977
0.975	3.24545248183174	3.25852573572848	3.36945266853191


==> anc/data/FigS5e.txt <==
e2z	pdf_low_curv	pdf_med_curv	pdf_high_curv
0.025	1.83743997607055	1.34691538933481	1.40185227370918
0.075	1.78744451625654	1.3404252082689		1.34450877041389
0.125	1.6573281272534		1.25098240045431	1.24930284439487
0.175	1.4665334878777		1.16022127461072	1.14765559334815
0.225	1.32349092229872	1.12868305099356	1.07821496743989
0.275	1.21815860739142	1.1254379604606		1.03406832517694
0.325	1.09562699968486	1.080513738395		0.957557952287063
0.375	1.02180891692528	1.04897551477784	0.964470593780194
0.425	0.891051560488631	1.01358374615279	0.917181841747642
0.475	0.857080286512443	0.974135614361554	0.917967369190043
0.525	0.823536324158596	0.949188980889458	0.92315185030989
0.575	0.811037459205093	0.918867666222156	0.931007124733902
0.625	0.78529193395899	0.883273079438803	0.878848102558464
0.675	0.711367023293824	0.836827721185877	0.857010439659709
0.725	0.662973982063595	0.786833045162534	0.815534590700927
0.775	0.6599828007072		0.810765587843079	0.822918548659497
0.825	0.605821052575353	0.808331769943362	0.826060658429101
0.875	0.573986336710876	0.785514727133521	0.844913317046732
0.925	0.583280364496813	0.82039945036279	0.883089950747429
0.975	0.626759322070112	0.930124074008347	1.20468488566648


==> anc/data/FigS5f.txt <==
e2z	pdf_low_curv	pdf_med_curv	pdf_high_curv
0.025	1.90126347593984	1.81393881782679	1.84532812323706
0.075	1.75793013142431	1.68599452193772	1.6852262064415
0.125	1.60187145175052	1.57018997625161	1.55528800492445
0.175	1.45780008252458	1.48003065286926	1.44848674410401
0.225	1.32171279880216	1.37137988855276	1.36699329742823
0.275	1.17746251449492	1.22862943304115	1.22542949731426
0.325	1.07894739784788	1.12832474698918	1.14947749075594
0.375	0.989758229814186	1.03138017036839	1.07229722685199
0.425	0.934160368296695	0.962530444217306	1.00625697143159
0.475	0.885271822328379	0.883361930393707	0.934760968266686
0.525	0.8731726899547		0.819758310580334	0.885973443933622
0.575	0.840162857452763	0.778678263018527	0.822589652074683
0.625	0.797558703715508	0.742324046785731	0.759205860215746
0.675	0.742743595678753	0.710804052508755	0.709561412153177
0.725	0.692334271519292	0.675577098794806	0.640836129047002
0.775	0.665340458626446	0.674233055022333	0.643806797975946
0.825	0.659861184261287	0.678416933217282	0.637836895993738
0.875	0.606924684578304	0.641976004483037	0.584479111769991
0.925	0.516706754827073	0.578936015929086	0.511497774140612
0.975	0.499016526162418	0.543535637212237	0.514668391939776

